Thermodynamic Properties and Superstatistics of Graphene under a Constant Magnetic Field

In this paper, we present the solutions of the Dirac-Weyl equation for graphene under a constant magnetic field. The resulting spectrum is used to determine the partition function, a key quantity in the study of thermodynamic properties. From this function, we analyze the mean energy, specific heat, entropy, and free energy in two different frameworks: the canonical ensemble and the superstatistical approach. The study confirms the relativistic nature of electron transport in graphene under a magnetic field. It also reveals that fluctuations introduce additional disorder in the system. The obtained results are in good agreement with those already reported in the literature.

==> Propri_t_s_thermodynamiques_superstatitiques_CMC.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    129111,       3088]
NotebookOptionsPosition[    126604,       3001]
NotebookOutlinePosition[    126948,       3016]
CellTagsIndexPosition[    126905,       3013]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Nettoyage", " ", "de", " ", "l"}], "\[CloseCurlyQuote]"}], 
    "environnement"}], "*)"}], 
  RowBox[{
   RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "D\[EAcute]finition", " ", "des", " ", "param\[EGrave]tres", " ", 
     "symboliques"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"a", "=", 
     RowBox[{"Symbol", "[", "\"\<a\>\"", "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"q", "=", 
     RowBox[{"Symbol", "[", "\"\<q\>\"", "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"beta", "=", 
     RowBox[{"Symbol", "[", "\"\<\[Beta]\>\"", "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"D\[EAcute]finition", " ", "de", " ", 
      RowBox[{"l", "'"}], "\[EAcute]nergie", " ", "E_n"}], "=", 
     RowBox[{"a", " ", "sqrt", 
      RowBox[{"(", "n", ")"}]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"En", "[", "n_", "]"}], ":=", 
     RowBox[{"a", " ", 
      RowBox[{"Sqrt", "[", "n", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "D\[EAcute]finition", " ", "du", " ", "facteur", " ", "de", " ", 
     "Boltzmann", " ", "B", 
     RowBox[{"(", "E", ")"}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"B", "[", "n_", "]"}], ":=", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "beta"}], " ", 
        RowBox[{"En", "[", "n", "]"}]}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q", "/", "2"}], ")"}], "*", 
         RowBox[{"beta", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"En", "[", "n", "]"}], "^", "2"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "D\[EAcute]finition", " ", "de", " ", "la", " ", "fonction", " ", "de", 
     " ", "partition", " ", "Z"}], "*)"}], "\n", 
   RowBox[{"Z", "=", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"B", "[", "n", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "Infinity"}], "}"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", ">", "0"}], ",", 
         RowBox[{"beta", ">", "0"}], ",", 
         RowBox[{"q", "\[GreaterEqual]", "0"}]}], "}"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Simplification", " ", "si", " ", "n\[EAcute]cessaire"}], "*)"}], 
   "\n", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Z", ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", ">", "0"}], ",", 
        RowBox[{"beta", ">", "0"}], ",", 
        RowBox[{"q", "\[GreaterEqual]", "0"}]}], "}"}]}]}], "]"}], 
   "\n"}]}]], "Input"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", "+", 
   RowBox[{"6", " ", "q"}]}], 
  RowBox[{
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["\[Beta]", "2"]}]]], "Output",
 CellChangeTimes->{3.9572448400830994`*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", "+", 
   RowBox[{"6", " ", "q"}]}], 
  RowBox[{
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["\[Beta]", "2"]}]]], "Output",
 CellChangeTimes->{3.957244840098751*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Nettoyage", " ", "de", " ", "l"}], "\[CloseCurlyQuote]"}], 
    "environnement"}], "*)"}], 
  RowBox[{
   RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "D\[EAcute]finition", " ", "des", " ", "param\[EGrave]tres", " ", 
     "symboliques"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a", "=", 
     RowBox[{"Symbol", "[", "\"\<a\>\"", "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"q", "=", 
     RowBox[{"Symbol", "[", "\"\<q\>\"", "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"beta", "=", 
     RowBox[{"Symbol", "[", "\"\<\[Beta]\>\"", "]"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"D\[EAcute]finition", " ", "de", " ", 
      RowBox[{"l", "'"}], "\[EAcute]nergie", " ", "E_n"}], "=", 
     RowBox[{"a", " ", "sqrt", 
      RowBox[{"(", "n", ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"En", "[", "n_", "]"}], ":=", 
     RowBox[{"a", " ", 
      RowBox[{"Sqrt", "[", "n", "]"}]}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "D\[EAcute]finition", " ", "du", " ", "facteur", " ", "de", " ", 
     "Boltzmann", " ", "B", 
     RowBox[{"(", "E", ")"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"B", "[", "n_", "]"}], ":=", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "beta"}], " ", 
        RowBox[{"En", "[", "n", "]"}]}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q", "/", "2"}], ")"}], "*", 
         RowBox[{"beta", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"En", "[", "n", "]"}], "^", "2"}]}]}], ")"}]}]}], ";"}], 
   "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "D\[EAcute]finition", " ", "de", " ", "la", " ", "fonction", " ", "de", 
     " ", "partition", " ", "Z", 
     RowBox[{"(", "\[Beta]", ")"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Z", "[", "beta_", "]"}], ":=", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"B", "[", "n", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "Infinity"}], "}"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", ">", "0"}], ",", 
         RowBox[{"beta", ">", "0"}], ",", 
         RowBox[{"q", "\[GreaterEqual]", "0"}]}], "}"}]}]}], "]"}]}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Calcul", " ", "de", " ", "l"}], "\[CloseCurlyQuote]"}], 
      "\[EAcute]nergie", " ", "moyenne", " ", "U", 
      RowBox[{"(", "\[Beta]", ")"}]}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "d"}], "/", "d\[Beta]"}], " ", 
      RowBox[{"(", 
       RowBox[{"ln", " ", "Z"}], ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U", "[", "beta_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"Z", "[", "beta", "]"}], "]"}], ",", "beta"}], "]"}]}], "//",
      "FullSimplify"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "Affichage", "*)"}], "\n", 
   RowBox[{"U", "[", "beta", "]"}]}]}]], "Input"],

Cell[BoxData[
 FractionBox["2", "\[Beta]"]], "Output",
 CellChangeTimes->{3.9572493098173914`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Nettoyage", " ", "de", " ", "l"}], "\[CloseCurlyQuote]"}], 
    "environnement"}], "*)"}], 
  RowBox[{
   RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "D\[EAcute]finition", " ", "des", " ", "param\[EGrave]tres", " ", 
     "symboliques"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a", "=", 
     RowBox[{"Symbol", "[", "\"\<a\>\"", "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"q", "=", 
     RowBox[{"Symbol", "[", "\"\<q\>\"", "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"beta", "=", 
     RowBox[{"Symbol", "[", "\"\<\[Beta]\>\"", "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"kB", "=", 
     RowBox[{"Symbol", "[", "\"\<kB\>\"", "]"}]}], ";", 
    RowBox[{"(*", 
     RowBox[{"constante", " ", "de", " ", "Boltzmann"}], "*)"}], 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"D\[EAcute]finition", " ", "de", " ", 
       RowBox[{"l", "'"}], "\[EAcute]nergie", " ", "E_n"}], "=", 
      RowBox[{"a", " ", "sqrt", 
       RowBox[{"(", "n", ")"}]}]}], "*)"}], 
    RowBox[{
     RowBox[{"En", "[", "n_", "]"}], ":=", 
     RowBox[{"a", " ", 
      RowBox[{"Sqrt", "[", "n", "]"}]}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "D\[EAcute]finition", " ", "du", " ", "facteur", " ", "de", " ", 
     "Boltzmann", " ", "B", 
     RowBox[{"(", "E", ")"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"B", "[", "n_", "]"}], ":=", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "beta"}], " ", 
        RowBox[{"En", "[", "n", "]"}]}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q", "/", "2"}], ")"}], "*", 
         RowBox[{"beta", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"En", "[", "n", "]"}], "^", "2"}]}]}], ")"}]}]}], ";"}], 
   "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "D\[EAcute]finition", " ", "de", " ", "la", " ", "fonction", " ", "de", 
     " ", "partition", " ", "Z", 
     RowBox[{"(", "\[Beta]", ")"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Z", "[", "beta_", "]"}], ":=", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"B", "[", "n", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", "Infinity"}], "}"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", ">", "0"}], ",", 
          RowBox[{"beta", ">", "0"}], ",", 
          RowBox[{"q", "\[GreaterEqual]", "0"}]}], "}"}]}]}], "]"}]}], ";"}], 
   "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Capacit\[EAcute]", " ", "calorifique", " ", "Cv", 
      RowBox[{"(", "\[Beta]", ")"}]}], "=", 
     RowBox[{"kB", " ", 
      RowBox[{"\[Beta]", "^", "2"}], " ", 
      RowBox[{"\[PartialD]", "\.b2"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"ln", " ", "Z"}], ")"}], "/", 
       RowBox[{"\[PartialD]", "\[Beta]\.b2"}]}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Cv", "[", "beta_", "]"}], ":=", 
    RowBox[{
     RowBox[{"kB", "*", 
      RowBox[{"beta", "^", "2"}], "*", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"Z", "[", "beta", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"beta", ",", "2"}], "}"}]}], "]"}]}], "//", 
     "FullSimplify"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "Affichage", "*)"}], "\n", 
   RowBox[{"Cv", "[", "beta", "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"2", " ", "kB"}]], "Output",
 CellChangeTimes->{3.95724936911427*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Nettoyage", " ", "de", " ", "l"}], "\[CloseCurlyQuote]"}], 
    "environnement"}], "*)"}], 
  RowBox[{
   RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "D\[EAcute]finition", " ", "des", " ", "param\[EGrave]tres", " ", 
     "symboliques"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a", "=", 
     RowBox[{"Symbol", "[", "\"\<a\>\"", "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"q", "=", 
     RowBox[{"Symbol", "[", "\"\<q\>\"", "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"beta", "=", 
     RowBox[{"Symbol", "[", "\"\<\[Beta]\>\"", "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"kB", "=", 
     RowBox[{"Symbol", "[", "\"\<kB\>\"", "]"}]}], ";", 
    RowBox[{"(*", 
     RowBox[{"constante", " ", "de", " ", "Boltzmann"}], "*)"}], 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"D\[EAcute]finition", " ", "de", " ", 
       RowBox[{"l", "'"}], "\[EAcute]nergie", " ", "E_n"}], "=", 
      RowBox[{"a", " ", "sqrt", 
       RowBox[{"(", "n", ")"}]}]}], "*)"}], 
    RowBox[{
     RowBox[{"En", "[", "n_", "]"}], ":=", 
     RowBox[{"a", " ", 
      RowBox[{"Sqrt", "[", "n", "]"}]}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "D\[EAcute]finition", " ", "du", " ", "facteur", " ", "de", " ", 
     "Boltzmann", " ", "B", 
     RowBox[{"(", "E", ")"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"B", "[", "n_", "]"}], ":=", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "beta"}], " ", 
        RowBox[{"En", "[", "n", "]"}]}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q", "/", "2"}], ")"}], "*", 
         RowBox[{"beta", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"En", "[", "n", "]"}], "^", "2"}]}]}], ")"}]}]}], ";"}], 
   "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "D\[EAcute]finition", " ", "de", " ", "la", " ", "fonction", " ", "de", 
     " ", "partition", " ", "Z", 
     RowBox[{"(", "\[Beta]", ")"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Z", "[", "beta_", "]"}], ":=", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"B", "[", "n", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", "Infinity"}], "}"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", ">", "0"}], ",", 
          RowBox[{"beta", ">", "0"}], ",", 
          RowBox[{"q", "\[GreaterEqual]", "0"}]}], "}"}]}]}], "]"}]}], ";"}], 
   "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Utilisation", " ", 
     RowBox[{"d", "'"}], "un", " ", "nom", " ", "alternatif", " ", "non", " ",
      "prot\[EAcute]g\[EAcute]"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EntropyTh", "[", "beta_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"kB", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"Z", "[", "beta", "]"}], "]"}]}], "-", 
      RowBox[{"kB", "*", "beta", "*", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"Z", "[", "beta", "]"}], "]"}], ",", "beta"}], "]"}]}]}], "//",
      "FullSimplify"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "Affichage", "*)"}], "\n", 
   RowBox[{"EntropyTh", "[", "beta", "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"kB", " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"2", "+", 
       RowBox[{"6", " ", "q"}]}], 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["\[Beta]", "2"]}]], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9572494440673923`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "D\[EAcute]finir", " ", "les", " ", "param\[EGrave]tres", " ", 
    "arbitraires"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"a", "=", "1"}], ";", 
    RowBox[{"(*", 
     RowBox[{
     "Vous", " ", "pouvez", " ", "ajuster", " ", "cette", " ", "valeur"}], 
     "*)"}], 
    RowBox[{"b", "=", "2"}], ";", 
    RowBox[{"(*", 
     RowBox[{
     "Vous", " ", "pouvez", " ", "ajuster", " ", "cette", " ", "valeur"}], 
     "*)"}], 
    RowBox[{"(*", 
     RowBox[{"D\[EAcute]finir", " ", "la", " ", "fonction", " ", 
      RowBox[{"Z", "[", "\[Beta]", "]"}]}], "*)"}], 
    RowBox[{
     RowBox[{"Z", "[", "\[Beta]_", "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "\[Beta]"}], " ", "a"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"\[Beta]", " ", "a"}]}], ")"}]}], "+", "1"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Beta]", "^", "2"}], " ", "b"}], ")"}]}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Tracer", " ", "la", " ", "fonction", " ", "Z", 
     RowBox[{"(", "\[Beta]", ")"}], " ", "avec", " ", "annotations"}], "*)"}],
    "\n", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"Z", "[", "\[Beta]", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "0.01", ",", "5"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Beta]\>\"", ",", "\"\<Z(\[Beta])\>\""}], "}"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{
        "\"\< Z(\[Beta]) for a = \>\"", ",", "a", ",", "\"\< and b = \>\"", 
         ",", "b"}], "}"}], "]"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Blue"}], "}"}]}], ",", 
     RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Epilog", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", 
        RowBox[{"PointSize", "[", "Medium", "]"}], ",", 
        RowBox[{"Point", "[", 
         RowBox[{"{", 
          RowBox[{"0.01", ",", 
           RowBox[{"Z", "[", "0.01", "]"}]}], "}"}], "]"}], ",", 
        RowBox[{"(*", 
         RowBox[{
         "point", " ", "proche", " ", "de", " ", "z\[EAcute]ro", " ", "pour", 
          " ", "illustrer", " ", "comportement"}], "*)"}], 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<\[Beta]\[RightArrow]0\>\"", ",", "Red"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", 
            RowBox[{"Z", "[", "0.5", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], "}"}]}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}], "\n"}]}]], "Input"],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV0/s/03scwHGNFlq5fFc5HZeOVCdKV5XLo/dHDselzaUeyYk6kQrncGKE
RrUmj+NS7DsTpxEpa1nNNifXI9IMpy26WHWOkhNOjzXXLZfWTueH1+P5F7y+
iUwIiSYYGBhQvvS/takPJtXpTCCyTtsXdykA4fVZQdxsqHJwrt7bpoDHAoGV
qDUH6KeUpUYNCjg9EVDuxiiADmd9zxmeAjhrdzzUSTmgi/JH2dkKiPXNMt7D
q4DDpLROCx8FVIvC9su23IG8bhvL8Q45FHotSImtbAJ2XXAir+sR0OxaAsQn
e+AsOX/Tvs4e+HjqXLyc9BTopYzDQabdUPdViiDa+yUUR0TbZdNkUPQu4QSd
8QaCt50VDr6SgmGBj/Iabwh+oHiw/kp7CBQIdfOyHIGtGvVt0bIOCO0t7NfG
vQfJ/JpcUW87kF3U+xfmfYBVST8WVNS3QT+1fVB2ehx2LyhSOXLvgy7O9tdm
0iRslfZwramtwEw3k9eXTIFSIQkW57ZAai53Mc1XA0OmJuR9HU3gk+XREP5S
C4diF/59fFcjMM6nHjG6NAO9SbQXNF492Cb4XZe4zkHZSjXf2f0esL2dQlmy
eZgfrbhir6uDVFu+4aY0HTge+OPIoiYJuLxxXTVL0kNxG+eNX6UYNoeIV3oe
NUBSZveNjRdFoN1AnjbZtQCRuNp4MqMW1tMzsmIMCChiUKU2LhcCa68LzntB
QB4h8oHAU3chplBzMLPKED1IyQqtGRDAGPXczwfjjFDsR2WUJq4GavLDPlt4
LUR32B1P5ZN86Efu30eSiEiWM154j3cLdiXHkVjDRPT4so25dRgP/O2Pr5I2
L0LaqzJyqkM1dHnFqAqYxmh652630WU3IWO4cbt7hAnibPScwwg3oExHdqGv
M0W1QqFGZ1YFv+S7Mts+mKLlY5G01ZuvQ1pZTeBwx2LUovR5FhRQCerV3z6p
yCehIkq73JFRAb85TvZ5nFiCPCwZo3zJNZDc6MiJ37oUUSZ4umJ9OWSWHC2s
ml2KBsQB3nuEZXB2KYXc2GuGjqbbVrQe5IL2zLV1Yoo5+jpD5KZafxV8az0N
ZxvN0dvmLQ4DU6Uwae9L9FxrgRbVrPj3ytMSeCIPid6fY4GSigZmxp9fgcAm
JqNfa4FqS5j3LvYVA+Ft4/yacEtE+klC8FNxYIn3gasprZboUkaefngZB8Sj
VvM7nDD0WFFyy9W1CAqkr+vaL2MoWi2w601mQ8CEin+hEENDI28FmYlsIFrP
lX+HYyjsjm52QwL7y2fkHCkHQy5Uq57ck2w4ae13uJuLoVI1NSDkEBtQoojY
dxtD4fLwYoInG8ZsskIHOzFU93papyaxge/L2lvZhSGxFWlEbMKGY0nlnlE9
GErmPMhOI7LhpazB6Z0cQ8Pl1DGiARukSWr96DMMLR9OCXacwqGsK5Q3PoSh
bXlBO/EXOIRNH+PWvsMQ2NIvRD3HgWyXyEocwdCtSnfm9ic45NDy6NPvMdQW
X1ep/BOHFLu2oJkJDIX+Hkhdfx+HLf5y74YpDFWveO6qb8ZBRXvllq7B0N3m
BOWzBhwiuzUOn2YwtDHfxjlLjIONhrCyZQ5DHm59/0QIcVDamZtlfsKQs/Mr
yk4BDri/jRF8xpDwkXGMBR8HarLjrF6Poc5cpx2qmzj8B6TLTzU=
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  Epilog->{
    RGBColor[1, 0, 0], 
    PointSize[Medium], 
    PointBox[{0.01, 0.24833956670078372`}], 
    InsetBox[
     FormBox[
      StyleBox["\"\[Beta]\[RightArrow]0\"", 
       RGBColor[1, 0, 0], StripOnInput -> False], TraditionalForm], {0.5, 
     0.18040802086209973`}, {-1, 1}]},
  Frame->True,
  FrameLabel->{{
     FormBox["\"Z(\[Beta])\"", TraditionalForm], None}, {
     FormBox["\"\[Beta]\"", TraditionalForm], None}},
  GridLines->Automatic,
  Method->{},
  PlotLabel->FormBox[
    TemplateBox[{"\" Z(\[Beta]) for a = \"", "1", "\" and b = \"", "2"}, 
     "RowDefault"], TraditionalForm],
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.95724954645802*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[CapitalEAcute]tape", " ", "1"}], ":", 
    RowBox[{"D\[EAcute]finir", " ", 
     RowBox[{"Z", "[", "\[Beta]", "]"}], " ", "symboliquement", " ", "avec", 
     " ", "a", " ", "et", " ", "b", " ", "non", " ", "encore", " ", 
     "fix\[EAcute]s"}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"Zsym", "[", "\[Beta]_", "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "\[Beta]"}], " ", "a"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"\[Beta]", " ", "a"}]}], ")"}]}], "+", "1"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Beta]", "^", "2"}], " ", "b"}], ")"}]}]}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[CapitalEAcute]tape", " ", "2"}], ":", 
     RowBox[{"Calculer", " ", 
      RowBox[{"U", "[", "\[Beta]", "]"}], " ", "symboliquement"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Usym", "=", 
     RowBox[{"-", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"Zsym", "[", "\[Beta]", "]"}], "]"}], ",", "\[Beta]"}], 
       "]"}]}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[CapitalEAcute]tape", " ", "3"}], ":", 
     RowBox[{
     "Substituer", " ", "les", " ", "valeurs", " ", "de", " ", "a", " ", "et",
       " ", "b"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"aVal", "=", "1"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"bVal", "=", "2"}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"U", "[", "\[Beta]_", "]"}], ":=", 
     RowBox[{"Usym", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "aVal"}], ",", 
        RowBox[{"b", "\[Rule]", "bVal"}]}], "}"}]}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[CapitalEAcute]tape", " ", "4"}], ":", 
     RowBox[{"Tracer", " ", "U", 
      RowBox[{"(", "\[Beta]", ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"U", "[", "\[Beta]", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "0.01", ",", "5"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Beta]\>\"", ",", "\"\<U(\[Beta])\>\""}], "}"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{
        "\"\< U(\[Beta]) for a = \>\"", ",", "aVal", ",", "\"\< and b = \>\"",
          ",", "bVal"}], "}"}], "]"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", 
        RowBox[{"Darker", "[", "Red", "]"}]}], "}"}]}], ",", 
     RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}]}]}]], "Input"],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large], 
    LineBox[CompressedData["
1:eJwVjns01GkchydKybj+Zs+WQqvdRJ1at0Kd/b6ukVvTlqEbprG5LGI0MU0K
o2IoZqTUuKZdYdpc6iA1W0poj9OFfRlixpjpplFkcrf2j895zvPHc87nB3rs
3jANEonku7j/WZPYMqZic4FhtZ31bI8CkKAhfU/hecDj25SURX8hEq2qFWdC
i02eD91fASe/eBc7peZAqvEv87O+CsjfsO3pXGs+MGH9mLW3AiI901e4VJSC
0uuUyTV3BfxZG7Svzfo2nK8OzTjqpIBc1yWsyLL70Cxs+yhZr4AEswfedeHP
Qf8c82ra2DB8izsb00nugpJk2/j+lmG4u5olCnOXQBffo/Lq5WG4rIg9xkmV
go+5XIjpw6CZ49FTUiGHqWNMsdpmGHyB5uRq9BZcwi408eblQHuZi9VRH0DF
fLBM0CEHir1q37KsT1B+q7C1skAO2O+xrO3kZ7Cot6PZMOQwF2Wa0UweA/pH
5W2FtRy4bP3OhoJxuFfSrXAmySGRV6iT4DkBzSEWZfodQ+CRvrPxkEQN2c9k
2O7KEKSmJAYvvTgJIt23tZ3BQ2Aa63Wj3nEaZjwOhG2xHII89000ftsM2Jal
UPXUMkg0rdTcmjQHPEnKxviHMrCXOq6bIi/Aak3YEp0pg5/31hk7h5LQd6LZ
9CmqDNSbKV+1HZagSzI/WoqxDCw5p9MjSBoodDL3yd9KKfB97AUVvRrorEpG
Fd2WQkTuRGByuSZq03iUd5QthVG/s9GBUUtRaaCS77hLCtXZQfOGrsvQkX++
P/5GXwoY7dhFJ2uh8L5IprhhEBxORJH5Si1ku8a4Pc9rEHab/7autXk5Gkib
3j/ZPwDtrhEjOdwV6Jq9xME2cQBOK5vsdhzWRrrd7NFcnQEomqPYcyxWIq6l
eM2/f7yB49mO3EefViLx+6KVT93eQFJRtb/yiQ5qKR+nbunrB9X6ja9Ls8mI
d0gQdzqpH65bjb3aeUwXXRG7kHgG/VB/80lmjI0eot5100n+qw+SC0Jzy6f0
UHcA29qD2gdn9HwpTS/10ZmI6t8tRySgPlViUedrgCYaqrQlFyXgWeOsOdVk
gMyzdi5XWUlgzNxTy3mDIVKcM+UQHb3wunNv2L5MQ0RXxP06eLwX/O9zU7Ha
EJl7O0VHG/aCxlDTzE+HjJBgmNXPa+wBXfcAIUtshOqFJeQcRg/UvVs1s20T
gUg886o72j2Q0zp49/ElAo1mvH668R4G7y8jlWm5BAoRaubfq8egtXa62E1A
IPbqV8ludRg4cZTM1nwCmXL8roXcwRC+1utIRyGBvDpkkwWVGFB8rdarKgIJ
xQH7DYsxjJqk02TPCORwJYpvdAFDpSffp6ydQFqOBxNvnMPAYBY7H31OoKD2
FSft0jFI2ho3KToJ9Dm89GFAKoZWpmrhXTeBAoOGWEIOhqJ2WsVnOYF6a6Oz
NsdhCPrKKKxREOgF49b8w1gMFLN4fvzbxT+RNRnUGAyZCVmcrx8IlPTe8gMr
CgPL7NGeyS8EmpR0dT0Ow2C9u9O9cZxA/lSebgADw0hCnxN7gkCh3yjB7+kY
6B0TP85OEujl1ps+BiEYTCY0jB9ME4gbI3p34wiGHjMD/eRZAl23zyrcfhiD
YLfJUpgn0PIgl6jnBzH4nbCaWlhY7KteUIMPYPgP1FBX3Q==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{{
     FormBox["\"U(\[Beta])\"", TraditionalForm], None}, {
     FormBox["\"\[Beta]\"", TraditionalForm], None}},
  GridLines->Automatic,
  Method->{},
  PlotLabel->FormBox[
    TemplateBox[{"\" U(\[Beta]) for a = \"", "1", "\" and b = \"", "2"}, 
     "RowDefault"], TraditionalForm],
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.9572498728799195`*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[CapitalEAcute]tape", " ", "1"}], ":", 
    RowBox[{"D\[EAcute]finir", " ", "Z", 
     RowBox[{"(", "\[Beta]", ")"}], " ", "symboliquement"}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"Zsym", "[", "\[Beta]_", "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "\[Beta]"}], " ", "a"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"\[Beta]", " ", "a"}]}], ")"}]}], "+", "1"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Beta]", "^", "2"}], " ", "b"}], ")"}]}]}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[CapitalEAcute]tape", " ", "2"}], ":", 
     RowBox[{
     "D\[EAcute]finir", " ", "la", " ", "constante", " ", "de", " ", 
      "Boltzmann"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ";", 
    RowBox[{"(*", 
     RowBox[{"Constante", " ", "de", " ", "Boltzmann"}], "*)"}], 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"\[CapitalEAcute]tape", " ", "3"}], ":", 
      RowBox[{
      "Calculer", " ", "la", " ", "chaleur", " ", "sp\[EAcute]cifique", " ", 
       "symbolique"}]}], "*)"}], 
    RowBox[{"Csym", "=", 
     RowBox[{"k", " ", 
      RowBox[{"\[Beta]", "^", "2"}], " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"Zsym", "[", "\[Beta]", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Beta]", ",", "2"}], "}"}]}], "]"}]}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[CapitalEAcute]tape", " ", "4"}], ":", 
     RowBox[{
     "Substituer", " ", "les", " ", "valeurs", " ", "des", " ", 
      "param\[EGrave]tres", " ", "a", " ", "et", " ", "b"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"aVal", "=", "1"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"bVal", "=", "2"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Cspecific", "[", "\[Beta]_", "]"}], ":=", 
     RowBox[{"Csym", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "aVal"}], ",", 
        RowBox[{"b", "\[Rule]", "bVal"}]}], "}"}]}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[CapitalEAcute]tape", " ", "5"}], ":", 
     RowBox[{"Tracer", " ", "Cspecific", 
      RowBox[{"(", "\[Beta]", ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"Cspecific", "[", "\[Beta]", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "0.01", ",", "25"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Beta]\>\"", ",", "\"\<C(\[Beta])\>\""}], "}"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{
        "\"\< C(\[Beta]) for a = \>\"", ",", "aVal", ",", "\"\< and b = \>\"",
          ",", "bVal"}], "}"}], "]"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", 
        RowBox[{"Darker", "[", "Blue", "]"}]}], "}"}]}], ",", 
     RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}]}]}]], "Input"],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0, 0, 
     NCache[
      Rational[2, 3], 0.6666666666666666]], Thickness[Large], 
    LineBox[CompressedData["
1:eJwd13c8lV8cB3CShrLK3tu17724RuV8rRalgUQqMkoZGUlGQiqKSMmIhhkK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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{{
     FormBox["\"C(\[Beta])\"", TraditionalForm], None}, {
     FormBox["\"\[Beta]\"", TraditionalForm], None}},
  GridLines->Automatic,
  Method->{},
  PlotLabel->FormBox[
    TemplateBox[{"\" C(\[Beta]) for a = \"", "1", "\" and b = \"", "2"}, 
     "RowDefault"], TraditionalForm],
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9572500543111033`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[CapitalEAcute]tape", " ", "1"}], ":", 
    RowBox[{"D\[EAcute]finir", " ", "Z", 
     RowBox[{"(", "\[Beta]", ")"}], " ", "symboliquement"}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"Zsym", "[", "\[Beta]_", "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "\[Beta]"}], " ", "a"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"\[Beta]", " ", "a"}]}], ")"}]}], "+", "1"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Beta]", "^", "2"}], " ", "b"}], ")"}]}]}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[CapitalEAcute]tape", " ", "2"}], ":", 
     RowBox[{"Constante", " ", "de", " ", "Boltzmann"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ";", 
    RowBox[{"(*", 
     RowBox[{"modifiable", " ", "si", " ", "besoin"}], "*)"}], 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"\[CapitalEAcute]tape", " ", "3"}], ":", 
      RowBox[{"Calcul", " ", "symbolique", " ", "de", " ", 
       RowBox[{"l", "'"}], "entropie"}]}], "*)"}], 
    RowBox[{"Ssym", "=", 
     RowBox[{
      RowBox[{"k", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"Zsym", "[", "\[Beta]", "]"}], "]"}]}], "-", 
      RowBox[{"k", " ", "\[Beta]", " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"Zsym", "[", "\[Beta]", "]"}], "]"}], ",", "\[Beta]"}], 
        "]"}]}]}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[CapitalEAcute]tape", " ", "4"}], ":", 
     RowBox[{
     "Substituer", " ", "les", " ", "valeurs", " ", "de", " ", "a", " ", "et",
       " ", "b"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"aVal", "=", "1"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"bVal", "=", "2"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Sspecific", "[", "\[Beta]_", "]"}], ":=", 
     RowBox[{"Ssym", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "aVal"}], ",", 
        RowBox[{"b", "\[Rule]", "bVal"}]}], "}"}]}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[CapitalEAcute]tape", " ", "5"}], ":", 
     RowBox[{"Tracer", " ", "S", 
      RowBox[{"(", "\[Beta]", ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"Sspecific", "[", "\[Beta]", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "0.01", ",", "30"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Beta]\>\"", ",", "\"\<S(\[Beta])\>\""}], "}"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{
        "\"\< S(\[Beta]) for a = \>\"", ",", "aVal", ",", "\"\< and b = \>\"",
          ",", "bVal"}], "}"}], "]"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", 
        RowBox[{"Darker", "[", "Green", "]"}]}], "}"}]}], ",", 
     RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}]}]}]], "Input"],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0, 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], Thickness[Large], 
    LineBox[CompressedData["
1:eJwV0nk01N8bB3CaStZifCqyhNCGJCV83FuJUmlBliRbpFSa7PmWtV+UUZZk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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{{
     FormBox["\"S(\[Beta])\"", TraditionalForm], None}, {
     FormBox["\"\[Beta]\"", TraditionalForm], None}},
  GridLines->Automatic,
  Method->{},
  PlotLabel->FormBox[
    TemplateBox[{"\" S(\[Beta]) for a = \"", "1", "\" and b = \"", "2"}, 
     "RowDefault"], TraditionalForm],
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.957250088576726*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[CapitalEAcute]tape", " ", "1"}], ":", 
    RowBox[{"D\[EAcute]finir", " ", "Z", 
     RowBox[{"(", "\[Beta]", ")"}], " ", "symboliquement"}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"Zsym", "[", "\[Beta]_", "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "\[Beta]"}], " ", "a"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"\[Beta]", " ", "a"}]}], ")"}]}], "+", "1"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Beta]", "^", "2"}], " ", "b"}], ")"}]}]}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[CapitalEAcute]tape", " ", "2"}], ":", 
     RowBox[{"Formule", " ", "de", " ", 
      RowBox[{"l", "'"}], "\[EAcute]nergie", " ", "libre"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fsym", "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "/", "\[Beta]"}], ")"}]}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"Zsym", "[", "\[Beta]", "]"}], "]"}]}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[CapitalEAcute]tape", " ", "3"}], ":", 
     RowBox[{"Substitution", " ", "des", " ", "param\[EGrave]tres"}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"aVal", "=", "1"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"bVal", "=", "2"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Ffree", "[", "\[Beta]_", "]"}], ":=", 
     RowBox[{"Fsym", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "aVal"}], ",", 
        RowBox[{"b", "\[Rule]", "bVal"}]}], "}"}]}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[CapitalEAcute]tape", " ", "4"}], ":", 
     RowBox[{"Tracer", " ", "F", 
      RowBox[{"(", "\[Beta]", ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"Ffree", "[", "\[Beta]", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "0.01", ",", "0.5"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Beta]\>\"", ",", "\"\<F(\[Beta])\>\""}], "}"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{
        "\"\< F(\[Beta]) for a = \>\"", ",", "aVal", ",", "\"\< et b = \>\"", 
         ",", "bVal"}], "}"}], "]"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", 
        RowBox[{"Darker", "[", "Purple", "]"}]}], "}"}]}], ",", 
     RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9572501551738997`*^9, 3.9572502052676525`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.33333333333333337`, 0, 0.33333333333333337`], Thickness[Large],
     LineBox[CompressedData["
1:eJwVkmc8FQz/h209HVTEIXcp+ZdxbFnJ72dlRskoyUgoHQplZaSipIjMQugk
65hHZlaIzGRknp4i26EklDz3/8X3c32uF9e774ELV82dWZiYmNr+3f8zjUX/
+ZeAu1CTyKzjc9kR+/67IkRtuwvrcUISrYcd8T8NmXG+gmGQP5BWwDbtgNdD
/kZwvQ4DF6FfB2bdHdDoT9l15eVwGFarOF61xx5vjTgxmPAeKMjtVvxSbIdl
Vbvc2qPugcm2hGvvjO1wv7+7vQPpPli1X6+wu3cef/0UM3rgGgFtHS9FhIVt
kdTf22TxOgI+M3RCg5rP4QXaLRBhfwDmn8Odvnmewy6vUSVa5gPw8w9vutNj
gxTGE5HxsUiQMGOXFH1xFoe7tJ5mkx6Cluwxo6lzZ3FHAWO3982HEN3OHaos
cBYDyMbbtwk9gphiUWmt6DN4coblp7xFFEjIfmxpjrHG8Naiq38yo+Drk76O
eEtrrH5lN9uyHAWr3jrmSXus8ZBLFf1cdDQcvCa3uTPbCoOXVSe1nR9Doy3n
0+luSxT6b7Ro9sPHYGTUXOKYYom0nm/23LTHYOJRPdR52RJnCuOGB1liQOdb
CeMipyVaeCx1k9NjIJb++eoXEwtknNfn7n0XA6JfeWyP77fAByfSjFQYMeCv
EqTjsXIa60gmzcyasbA6oS29mnYaJedeVSWMxII36VbqxT/myHzJ/mW9QBy8
35feIdZ/CuvHohR9tOIgiirANFl4CoNP1zZIkePgZ++xLYw8hRuae8cTGuKA
z6vy7BudU/idf0TAnRwPC2L1oxerT+LEW6v7Qo0J0FFWEecYZoaZauEC3fMJ
EPrIhVvf2AwdCssod4mJ0E7y8GblNcOxp7sbGORE+MlnmrOYYYoDnr3rzcQk
+C3FZ8DffgJbRUyveLknQ2vPazMVMMHw+KD1w0nJsMC7Vpa50wR1CdR7Y43J
UJ6xIzr7izE2rBIoBoJPgbZpXe973xirOttG9719CsxM50/2Dxth3k0903bB
FJiicw6YJhmi2/L10Vs6KSAzfddU1MsQxV0pbsoeKbCwv973kokhUsxZ72W8
TQEem4XPuiyGmCLRUOfrkQonU1Vfb/M2wKhBDXmxpjRgMTztpOSqjz0V/Irs
82lw1Nc+zNtQH3mfLip943sOBV5/WLak9DHeNl012+k5rAu3311dPo5dS8z7
E5jTQfbKIYJh6HEcuOF8eE9GOgiqrCcm5euh77dT2dvL0sFKHYX2P9FDQWtN
id+t6TC7c2XvhL8e2qgSpUaX0qHuzpLNPgM9HN9olUnDDOgduPGP3pQuToaQ
lEU/Z4AOe6tpqawuhi8JlvOuZMCPZ/uuZQnp4iFHdlXWbZlQa5Rh+Z5VFy9p
j6tNyGYC676EuYxPOjjP9vhYVkgm3PjqZRZyVwdXIn7oSoq8AOmH0xneE9rI
Gld1WsGOAucThbNqGrTw1syZ0lpPCryjfPfmK9bCv5q/eI3DKGAhXrEVka6F
azOKvU75FMji/DLdF6KFi0A9Gb9BgZr+r56fQAuH556fWEt4CV0sIowTzYhF
OmH6td1ZwLKlmdT7DlAm+eAro69ZkE915QMqYN5iA8fgahbYROzt/BQLmJX8
t5mx9xVIu/DKx9oBPmP46h4gv4Ihnn2hO9c0MfyZm9bdbdlApnILjytoou0P
s6NGWjmwfN4lmdisgXORNm+DrXKA5AWssVQNDBBzNi69kgOP+XNyFRM0MMky
4Nw/CTmQcHteas5VA/vLKTcXZ3MgQ047dj+3BpoGrlfHxuWC9sEdmZZ2RxHZ
X2iMTOXBhxXeuSwhdexOpTbt2MyDxrHCs44c6minXGGiy5sPOu5hk6o/1DDQ
tdOWqpEPG3cCTTU71bCy7VdgSEw+zHG/cHp2Ww0VokzeHDxKhcMv9y5c+q6K
B4mrx8hRBZDoFPC7ZUIFrzv3hyhnFoCj2aJQc78KNpXSGpheF4DmdvfogRYV
dDnprRc/VgDZV9/MKuSoYG7EkkktqRCOHypz7vRQQYU/s+d2thfCuzeahW6b
ypixxNAYvlME8y8lpxwPK+P7RPr5ukdFUCjsox+xRxm/a3YHUxKLYD/n4Hod
tzJqPyqo98grAsW88imblSM4IeGuy/qxCMSv8G3oNB5BcadZY5JoMVxrlLXs
cDiCRf0TNsH1xTCVSknmylZCx7Ttj1Xai8H5wXFmphQl5HWVa17qLwbp+4WT
zI+V8MbaTVmnuWJITuyskfNTQnVhPjYDgRI4aOc3pGKohM0OWtRd5BLg2n5b
bWBB8d8/pW5RiKVwK+XimRJUxEjaWyU70VI4K/hYTl9ZETWCZi4TpUuBuuFU
OCWliM95jvRFaJeC3xjptDFRES/Kd2R7uJeCYXa98LNFBWT4bJxSfVsK7zZ2
BZk8V0A2FmtKuwcNOvXVhgO3KaDYm/5Wc38a+ATESEdtyaOOn8XC0B0asG5E
5WWvyuPtxVPK00k0qI1GxtqEPDKNmLSyvaVBWJAEL3ujPG6Was8fI5bBkQ0e
jvogeVx1llEqqiuDLOsDv11/y+FUG3tT3M5yCA9cpXBwy+E03aPZZU85zGz5
/yeQ41//OdiiKlYOBfd2rC5syeL0gdy2UZVyWN8n1bsxKYuz/qbdYvblYE8u
tU0skcVFicRhGrUckkbyR7tPyOJqhPhyn1EFlFOnd09EyiCbkfE+/rBKGA16
x8MpJo2PQmcVq6MrwfhbqdY1QWkUqIwwdHxaCZmrbIJfuaRRQrz1OrWwEsrF
vwRP/iShKYdeu95wJVywVp4910rC5EZNPx/ZKkidGBZmv0pCmaMKvYNDVbBN
tvbD70YpPEMSCn8qUwMrBXW2BncksbE20y9StQamDzA/uRQgiaRTpCuB2jXw
OViJM9pTEpl94KSdVQ1oL0pEL9pLYm6d8x7R4BoomLd3/aUhiX/MSwpyOmsg
YngmS3JNAtP9jQcryG+g0qAoft5LAqdagsQHc2vBYuVad4afON4Oju7Rf1QP
Q13TNleaDmG+EeVJFr0BggZ7Fm1l/g9XvNhWHITfwobuEdL+bwfRukN8JNWz
CcZOEw9vLxTFUO8r1KSGZvjWtszVk3kA23zW/2FstAD7RHi2VtN+JOUZ87Wa
tkLhd2L8hU8imH90JutPZBuUNkL0A/d9aLBp1FD69T1kT93vJG7fi3lc7S3i
RzrAd3d6F3OXMEr5JVxev9oJCUECTen1e/Dd7kNPTJq7QF3OcH2MJoT14UzU
TeYeyC91UtzoEkQmyU12pbQe0HNauWjyl4hdk+cy8/Q/AIe5yqsoEhHzzBy4
P0x+gFDbUc9OHwHk722pVonpBc38HG3vOn50ulljH6T2EWLIZN4hIj/W9Vr3
Xhv4CJTT8vV3wnZjjrbl/Ze3+qCiio9QssSHmQ5rXPdF+iFDN0RV2YMPg19K
3jOs7geZiwtSd3/y4jRLna7JxQHgSNzd8MOfFx151nv+MA9CQFehDIGbF10V
4tMX8wdBYFXz4fnUXRjINqgZZfIJPA0nOVPUd+GNzVe9XDOfgK1OSvzJ+E78
zTOS0xE7BNxp7ia0kJ34uKvUTF1+GHbMcmwGSO3E0qxF1ZnRYZiUurB5KGcH
Vr6sIPqGjYDrozNzFRw7sMtcvLlEdBRed/RHc/rwoKfgRpls5yj8inPI5f/M
jaIPPW/YkMfgwkZlioINN5Yf8pO8uG0c3HrvLJiMcuHw0GfRwuJxkEsdSrQ6
y4WEo4yZV2Z0GNnl5iM0QUCWyH+MLpvTYa625pLgFwKuDRvmSlrS4eTLARrx
MwEnAihuVBs67LrKbEMcJWBN1dm5Emc64N/U/j19BCSrN82/uUmH+ssuQQpN
BOxUS2Z8fEWHdWrg/AsKAZsiWszic+nQuXl9lppJwKqhH4VWVDq0ZplCRToB
s/xNrw2V0MHmgvFCZwoBgytZl8ff0IHWvmy9GUdAGTWP7zMf6TDgddyCHEZA
sYhn5nkDdJhOaC67eYeAe4ZaS8hDdAgn1pEjQwnI4X/QmzFOh8zg1uG8IAKO
V3z6sTJDh0v1bbSlGwTs28Zh8XqeDkzXiupYrhPw/RlFmi+DDh++OIjwexHw
9dqj6xsrdNhr9W5U3YOA+QbVfdW//u0jT6mbkgmYmTStFLRBhxcLJ+Yd3QiY
NM0fr7lJB57crO83LhEwWlXn59YWHS7/1DvxwIWA/wOtnvcC
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{{
     FormBox["\"F(\[Beta])\"", TraditionalForm], None}, {
     FormBox["\"\[Beta]\"", TraditionalForm], None}},
  GridLines->Automatic,
  Method->{},
  PlotLabel->FormBox[
    TemplateBox[{"\" F(\[Beta]) for a = \"", "1", "\" et b = \"", "2"}, 
     "RowDefault"], TraditionalForm],
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9572502104863997`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"D\[EAcute]finition", " ", "des", " ", "param\[EGrave]tres"}], 
   "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"aVal", "=", "1"}], ";", 
    RowBox[{"(*", 
     RowBox[{"Valeur", " ", "du", " ", "param\[EGrave]tre", " ", "a"}], 
     "*)"}], 
    RowBox[{"nVal", "=", "2"}], ";", 
    RowBox[{"(*", 
     RowBox[{"Valeur", " ", "de", " ", "n"}], "*)"}], 
    RowBox[{"qVal", "=", "0.5"}], ";", 
    RowBox[{"(*", 
     RowBox[{"Valeur", " ", "du", " ", "param\[EGrave]tre", " ", "q"}], 
     "*)"}], 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"D\[EAcute]finition", " ", "de", " ", 
       RowBox[{"l", "'"}], "\[EAcute]nergie", " ", "E"}], "=", 
      RowBox[{"a", " ", 
       RowBox[{"\[Sqrt]", "n"}]}]}], "*)"}], 
    RowBox[{"E", ":=", 
     RowBox[{"aVal", "*", 
      RowBox[{"Sqrt", "[", "nVal", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"D\[EAcute]finition", " ", "de", " ", "la", " ", "fonction", " ", 
     RowBox[{"B", "^", 
      RowBox[{"{", 
       RowBox[{"(", "q", ")"}], "}"}]}], "_E", 
     RowBox[{"(", "\[Beta]", ")"}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Bq", "[", "\[Beta]_", "]"}], ":=", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "\[Beta]"}], "*", "E"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"qVal", "/", "2"}], ")"}], "*", 
         RowBox[{"\[Beta]", "^", "2"}], "*", 
         RowBox[{"E", "^", "2"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]",
    "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"B_E", "^", 
      RowBox[{"{", 
       RowBox[{"(", "q", ")"}], "}"}]}], 
     RowBox[{"(", "\[Beta]", ")"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"Bq", "[", "\[Beta]", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "0", ",", "5"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\[Beta]\>\"", ",", 
        "\"\<B\\!\\!\\(_\\)\\!\\(\\*SuperscriptBox[\\(E\\), \\(q\\)]\\)(\
\[Beta])\>\""}], "}"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<B\>\"", ",", "Italic"}], "]"}], ",", 
         "\"\<(\[Beta]) with \>\"", ",", "\"\<a = \>\"", ",", "aVal", ",", 
         "\"\<, n = \>\"", ",", "nVal", ",", "\"\<, q = \>\"", ",", "qVal"}], 
        "}"}], "]"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Blue"}], "}"}]}], ",", 
     RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"FontSize", "\[Rule]", "14"}], "}"}]}]}], "]"}], 
   "\n"}]}]], "Input",
 CellChangeTimes->{{3.957254244342509*^9, 3.957254258670635*^9}, 
   3.9572544063490615`*^9, {3.9572544794428425`*^9, 3.957254562958431*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"SetDelayed", "::", "wrsym"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Symbol \[NoBreak]\\!\\(\[ExponentialE]\\)\[NoBreak] is \
Protected. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\
\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/wrsym\\\", ButtonNote -> \
\\\"SetDelayed::wrsym\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.957254318826887*^9, {3.957254512739685*^9, 3.957254529161559*^9}, 
   3.957254574505314*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwVV3k01QsXvVwuruEOP0mUIZ4hImR6qXMiQqRISRkuFZExU+hVxqhQKVOm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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  BaseStyle->{FontSize -> 14},
  Frame->True,
  FrameLabel->{{
     FormBox[
     "\"B\\!\\!\\(_\\)\\!\\(\\*SuperscriptBox[\\(E\\), \
\\(q\\)]\\)(\[Beta])\"", TraditionalForm], None}, {
     FormBox["\"\[Beta]\"", TraditionalForm], None}},
  GridLines->Automatic,
  Method->{},
  PlotLabel->FormBox[
    TemplateBox[{
      StyleBox["\"B\"", Italic, StripOnInput -> False], "\"(\[Beta]) with \"",
       "\"a = \"", "1", "\", n = \"", "2", "\", q = \"", "0.5`"}, 
     "RowDefault"], TraditionalForm],
  PlotRange->{{0, 5}, {0., 0.46139211387678575`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.9572543189362774`*^9, {3.9572545128647985`*^9, 3.957254529239684*^9}, 
   3.957254574583441*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"===", 
    RowBox[{"D\[EAcute]finition", " ", "des", " ", "param\[EGrave]tres"}], 
    "==="}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"aVal", "=", "1"}], ";", 
    RowBox[{"(*", 
     RowBox[{"Valeur", " ", "de", " ", "a"}], "*)"}], 
    RowBox[{"bVal", "=", "1"}], ";", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Valeur", " ", "de", " ", "b"}], "\[LongDash]", 
      RowBox[{"non", " ", "utilis\[EAcute]e", " ", "ici"}], ",", 
      RowBox[{"mais", " ", "incluse"}]}], "*)"}], 
    RowBox[{"qVal", "=", "0.5"}], ";", 
    RowBox[{"(*", 
     RowBox[{"Valeur", " ", "de", " ", "q"}], "*)"}], 
    RowBox[{"(*", " ", 
     RowBox[{"===", 
      RowBox[{
      "D\[EAcute]finition", " ", "de", " ", "la", " ", "fonction", " ", "Zs", 
       RowBox[{"(", "\[Beta]", ")"}]}], "==="}], "*)"}], 
    RowBox[{
     RowBox[{"Zs", "[", "\[Beta]_", "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"6", "*", "qVal"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"aVal", "^", "2"}], "*", 
        RowBox[{"\[Beta]", "^", "2"}]}], ")"}]}]}]}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"===", 
      RowBox[{"Trac\[EAcute]", " ", "de", " ", "Zs", 
       RowBox[{"(", "\[Beta]", ")"}], " ", "pour", " ", "\[Beta]"}]}], 
     "\[Element]", 
     RowBox[{
      RowBox[{"[", 
       RowBox[{"0.1", ",", "5"}], "]"}], "==="}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"Zs", "[", "\[Beta]", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "0.1", ",", "5"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Beta]\>\"", ",", "\"\<Z_s(\[Beta])\>\""}], "}"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{"\"\<Z\>\"", ",", "\"\<s\>\""}], "]"}], ",", 
         "\"\<(\[Beta]) with a = \>\"", ",", "aVal", ",", "\"\<, b = \>\"", 
         ",", "bVal", ",", "\"\<, q = \>\"", ",", "qVal"}], "}"}], "]"}]}], 
     ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", 
        RowBox[{"Darker", "[", "Blue", "]"}]}], "}"}]}], ",", 
     RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"FontSize", "\[Rule]", "14"}], "}"}]}]}], "]"}]}]}]], "Input"],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0, 0, 
     NCache[
      Rational[2, 3], 0.6666666666666666]], Thickness[Large], 
    LineBox[CompressedData["
1:eJwVlWk41Asbh8c6Zex/y4TsZSuVULaeR6VOm60T5aREFGkjKilCcTo4xSsp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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  BaseStyle->{FontSize -> 14},
  Frame->True,
  FrameLabel->{{
     FormBox["\"Z_s(\[Beta])\"", TraditionalForm], None}, {
     FormBox["\"\[Beta]\"", TraditionalForm], None}},
  GridLines->Automatic,
  Method->{},
  PlotLabel->FormBox[
    TemplateBox[{
      SubscriptBox["\"Z\"", "\"s\""], "\"(\[Beta]) with a = \"", "1", 
      "\", b = \"", "1", "\", q = \"", "0.5`"}, "RowDefault"], 
    TraditionalForm],
  PlotRange->{{0, 5}, {0., 13.24551132692967}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.9572546262616053`*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\
eJztXWuoXFcVPrlzZu7c3Jtn0zya1iZt2qTpK2lNezNpbaqhFlTIz/zwkVAc
kh/SWPOjPwJNQegvySCVFrEWFAwKEhCcgCCVaq0IUhUhyAhBEAIiBEQIqDCe
9dp77XPWmTl37nkESdqZe+fMOXt/e7322muvve7nTp07/eWvnDp35qVTuz79
yqmzp8+89LVdL7z8SnKptSaK1pxOXq1dEfw+jiJ5Gyf/j8/AG1zxv7+PP1rR
eDSIesl/g9E4+j599Uv+atiPot5ghJ++F341hu/6w+xX89xgPxoM+slP+tfr
D6JR8u139a3d5H0UDeCepKURIh1hp0mv8PkduvtX3LCGQ69h1MeHx1HqVg1v
zA1DR9atDHcYtEr0CG7tcCvwFcOG24ZjHtQHfNco+crDhAH1oN939F0GQoBB
w46+k7qVu3WNIokIMd/6a/zRplv7jupRP3nknSzvb4Xf9+OP2MtAhKzsyUiQ
Lf4fcO5pFr7RwH8zh+8tRxC44yluQ98XMUuPiAArNi9P6LOj0bYDGRRG94wm
D4vIJA8EMpt8Tpr1j4hEjc1mnnGaSJ+FZAmih/LkV30+bDTZU0SEAcKnZw2t
tp4VONgH35eGQxRidQ41z2ryiBuhH8IzCqLAORRQjPgTM+9lGAFspU8piLrZ
lUDEa9zkEd1NRDLxtOK5h+TasUa1SmS6SZGyZVuvDjsBFjpbPPB60l4dW52k
qOd6BgGc6sGzeM1QSz0SbqszRQmwmXwlWBaCD4dqSKTS0oVjZ2Lt9T2kI+PD
Qmfktmva9TYcOI2dn2xDgBa6NWWulh0Gr3BK5NzXjnrBrCgE13wNqMGPpPBZ
9HbGSXkLWczKgmcuW4ZXjH1gqEOlXem0shd+wC/RJ9H/iT5m6wPJd4t9pLED
l7621ri2UPDaap4tu73bWIo/i3KwRouPPfHHt2XoNpYCMnQPXpnsqllyY107
YlzrlXyfiX2CA4D3t+H+50pG96xr2SOZ5CRZFHuer124cCHTl752pOB9zxvU
aRrTfXTtwEcf3Tj63nt/h1e0gO+tk+++e+3Ca6/9CV7RWnxvvXf06C+2X79+
c3Zulz6eWF/bd/XqPzsE/8SlS3918Dvw3gX0Uetmt/vjBMOP4BXtxvfWrmvX
/uXanSuigcpPLHtcD9A1oLPjyZzBkxa9X3nxxfdhZDi62BjjAzTGq/v2XXH3
LdB97548+ds0j6Gn7s2b/83wOG9GA/m1ZrTV0GAz9QV8ERrA6/jly3+LYsJ5
8ezZ37vxzNF4ru3a9VM37ruMcTN9Lp048ZtQOKLWi1euXHf0bhO9HR3g9aBB
C8vlLZsW1F6sdRSwEvtjGIoM76MDB362lUZ9ffv2n6SpE4yapQco6kYd0/vG
Gzf+Lb0Dkk+pgaObjGMrOiQKqsxrVp69ePHP0P346NFvgfgKwEBs1+N7Ww8E
XjAIAf/qG29cdeBb9O7ME7y2GXiecyPg0czIqkfwvQsikh4XqBVg/XB5+ec0
jFhLIbyYe6DQ8vTyhx/+4+Ep88ZqAO8hRogcCdjLx49/AIhAd6JFRDuviS42
ApiF+se2SEsJM7ka3HcTbiE0YNBEvrFx4+VogaQefodrJFQkJDAROCGZL9hn
Wdi34ntHhB8E9q3Tp38nuLshuYXUIhU4LW2sGfImMm0gjaffeusvYmZBN6N5
xNsBOwPXAKvoIEy922uGukSWUaQZyAfQOoRShAEIDkiFovfOinJFZo8kLYYO
gZ0AwmNrg2UQbgMutFoPFGy6LAtGjgtOLEA+sKwgiW1vsQAiCEGeaSqXuR25
BtQAokH3gCj2UwFYKwDrvJTHK4TFMS/oa7y8/DbwLyIsMVhLoQ6I/scrhMHG
FSZ9ECMgAz6VwACtFJIAjOUKYTzpYcDI0e4SDPK7EgqhjX2mQgwH6BoM9Y1X
X/0jzlmEoQ3yCuoE4gx34XPPVojlUboG8yBIAUqHogdgQQMeG8/OsmacbIMe
9pQB7qC5nvOzIlzLnQGLopnF8FCkHWdhMHqIiHGB4IKaox4vlEmlArgepGvQ
N3APJWnO+84gXci9pZJw0Upy+h7kXEH8ezx+UH40CnNe+hxd15eEn1Y8uRuT
RRfB91MzIA4AWbx9UB64tqkktPcqasuWmhW5tyDuJoigLQBLIIJ9Ad/zjpIg
7mKIegOz6NKRhteBeRIUWyACRYHxd5YMUW9gIkSMrJ3E5zrj48cH4273EoKI
4x+Ojx17c3z+/Ot/gK85BLdbsUOEp6jEkPvfAcMmBgRe4OKDglo+5yxjFYg6
glUU4k6SL3CFZQkLrICZMrqrVPsxeeexKN4dXnw0ScG5gNlsZ6mQczchiwo7
cbgN1ISZLKDuPSVBdZt94d5jUZOxzQuAENOFSj9WEsSiExspfxsYCR694AFs
otAVuyJbPAIwmtA7MA6DB7tXgWAW94OsNQYSJTgImHBqv69mznBQExxUEWSY
YDCQcn/NWDZ5pRKTBRYVseypGcvGLBaY1dB9sdbEVWLZQIYgjWVvzTDIa4th
3S0wwDrvq0V/11HnoCPiowENHqpZdcnzDswIiCiKxWqwzMKPRcICfQOGQHX3
N4IlBnkAHGDWYKKx4jNVwqDN6xgWH2LhwUd7pGYYtG7EGKBMdTDRPFozjC7B
AEaIzkAA4LFaFJY7F8kULVlN57MoLIc8YTktEgH0sCJ0VbKCUvzQfInthEXR
gUZgtMTBxn2rgyVhCBZmnBNX1J1uh3oL0gpcuhWgxVnOgS4/cctAa4mKITef
LAnX3Q5XOkU5DlKUkxdEn6MXsKV4fOLEN9DkLS39YHzu3NdvwOU4tfSyU4qL
jpqCUTEYE7FqoEpWsHv2VZedW7wyiC0RZ4zCHioZn5VknI+vG7Q3pu0McfhB
nsuCd69IZphJnI9sPo0MNvcAFURizT3c1QW24NM0agWYtOZjHL9sTMU42NHt
AG0AD9Dq6ZLg5M8hrmsYPnQL5AABKrVr5Um05U49zsjaRyrXdcB+YWAwQBnk
qvotRmDMFxO5h5+Ha+gysc56mNV32YJsDVm4lZa1aPV3lIYIUwRORKy51Xfp
TD54WGbbq1MP7kW2ADB6tZpepqnFc3QNlvwyq5tbqWVRkftzMcJEYCrt7xMk
KKLy2GeiFzV0KYKCFi55voYuJWABUlNml7T2l3mMvKYdBgza927Lqhh3B5Mr
2G5ZWNg5jOTgEPxLfE124tVGJ8Lc4cSfsUn8AnZaS8GmFWxO0ynYHekEpzXB
Nx4NBg5giowEpwPGTRw4SRUuk6sa7YC3x+Ta0JPWXWPE+Gl7LmzM1HAGcq4g
rtnxzwf4PZXJ22qtDLtsa+K2RfXY24x96BZgsE3ZNjBvUPf7vSLSRMujJExx
WoSqH5JWTITXcRLlN5zXO875A/XY5JRdUIYFW/ZOwlqVDynUEA5keA2hYW6Q
IWVS9v2R6QlDkvkQoliVDmllB2SWec1//vzruMnOs+d/4DJvsm8wpHUxtxNf
AsEiRi/kL+XOV0iMidiZkbDEhSs0seSfveiFFgRm/4aw+5BOP9E5yfbRIR0r
24f7E2sBQfXa8S8JflUyomNg1RmSvBfh8mzqwrrOXetF4Sl0Eyv4G26dWzdW
3tdLz46WGDNcWX/QsZSa4WIuAcLihTlMXRLbdwJRFpppKyTGIPsLuLQtG4Om
CLXdVZ4sF9NwzOvnOY4MVWIqEDStFGqboer5UWcGoR0aDO8yoFJgCR0UWZfB
Gq0Owg4Hgo5mI3+qLNcj5zCYGBwM9xY91DE7YbW7xzIw9AZdp0NaLi1jFsOD
C54qMc8LZihAMRpGwyH8pGIUO/PxBZamepomlmboCz0lVEx8s5bTs36C2S8Z
KQyMB9MkJgryWjZIbYD4cARpTr+PgBICttVlwN+nAlVy0EyTlWPXGAIQH6pb
IVndCktlCHJ/CHc4IP9paz5WiYviyakqscpkAyIq39+ZjysQzSpxLTl1B/YO
on7P+5oW3Q7ZglklREp4oERQKNnl5qZeHxewo5E/95iFGoqjlXRf9pQEFghL
uvVCnFyZzJqSDhnSWCXUluI6OZGJYicQhypuMS3ixphlu59O0leOuYMVvvwE
BGRFjHN5sBE1beC6OV/Etmy82p4SoMUAkGDup5bptOgYRpZs8N6zOAAYeVhb
Mu5s5EFwSzW1EUZRBkNOZnayTeOYgFtShHH1USXulqifcl5hDsN70SlAx+AO
Ef2ghF3+BikPQxxbCBDUQH6awEZcFmutXFMFtlywIOVK6gWstcri8Uh2A0Z3
q2cLlfkSdsgkDf7EgIMDSzKeCVUmrfFwTgp48G6dtljheCTaL/W9oGDnYDhs
oXzFyXsyTLBQYPRHHJvrSCk0/KTqdk4YkExbeLK7ygFJlHTkkPcSISTntI+D
I6Zt4oGnoo/+eMxB7MJtxOL+Gu4axCpm54uM+WhyIrpW+IIJIRlIuB9ZJSF0
uQ9ZRk4qYMX4JGyF2/lV4nPx08Awj6cWR+JsMgiruZCVdcivfJzkXPSM5fkE
nBKCxRSdKnEGyU4FZgLGJ04abtRUic+KCDEG8GWd01U5BoTwRCjtmAheds/a
fbJGf9CQ5HU1c+CgIaUNYQgksSEMIolonRvCEGwc1I2Bs6z1gtg8gly+RnLP
sumNkcGye56mkYxBEk4wS7jy0dsYJL0CtaEhDLIYRm1oCEOgDXVj4KMPgTe+
oRkMQTJI5RgQwuOhNoBElt7zNI18PNQG3AxuiAOiDXhwuSEMgXdeJQY+EW2W
xvf5KVMrKz9mKFDRglizwObtmyi7zC5eyZcxB1tUdWN2GVkrrBzL2GWLFSew
xrBPS4zBsy6P8jJ7efltXGYfO/ZmhMvstbTWntrNSkuwMolkHY4RsKZINCN2
yU7FIxa3LHst7FzhJqg9WOWkviLdmlITlo+kSgoF5uRa9W7KNcGZPw2QZ87y
yrgy7GDfqErYjuTqLwZkNmhwNPnlVhlzEGyvErM14zKGwPOoHANC4J6DSGHZ
PU/zuxiDWBr0vhvigGS1YOGAujHwcXhxYFDpNzeDQRwS1OCGMEAi1FhytxrC
gMVsZWVcOQaEwD1LSir6DGX3PE0jGYOsQuCcUVMckN02nMbrxsB1MvDAmkSo
rJpuNWCQyC1YyaYwSFwAN9YawhBkdFaOASFwz5KThykmZfc8TSMZg5w4wCTR
hjgQpK00hCHYg68SAznG82ZsAr4BbzjGK9NLcyJ2XJVsqRBxflhiRQU5uVKR
rEBww6hu2OyuT63MyViDsGXdWCVRNVOiE3fv93HkAepfQuThwIFvRxh5WAdv
7enNZspq2iSQVQzmDddNApcOMaVyJ2MNVjtNYZ12eI2xSg4Tro/qxuoiOCss
58nYJSEWvbgqsecEEQj+ikp7MvLAytdC9UwcoVCZT64wJ24ixp2surrluybc
c2Cly+55mmvCGIIsy8pHb2OQJSPGohvCEASSGsIQmNaGMARpnw1hCExfrRoZ
mK5GNBIdza1VjznVMxcdDeLWDWGQ4ii4p9YQhiAT1ToT0jOuHSl43zQMlkvA
ZYzl78VhqLVsXNZ9rRmw/j//5c7bWKb/RdPbcnIbS2E5GcPv/Ne4vyq3UDo6
evMX8Vo70s68rJ1O4nfJcotugeMWPRfr0dVa2ngahs5M+6Mj7kgGnETmxPLP
OJS+dsZ+45ocT9GJ86eycFy+OsdvdHmivtrT58NQC67Vvnv0s+6aT3/fb1zz
o+mlEZ3WX0U6P0fiE0SsuYD+dK1r3CeQYBRylmW/cW0CpM9r+vG/Nr53XNcu
dBccHAnyIVyWkaz/hnCQt+cObQPgUWCBgi1xCiZw2n4/labAn93ZsJxAYrrS
FLQ/JyNJYBp/vr7lqKOz8KmACN8HbL2Tew5EX4l/2Luu35FNyYIRb5uhvbZi
q7Tn/qKRem6L2a8Wq44arkTacKO/xc3pkimHtZRkihwR/ZYiXe1HR0i1WqiM
k5azVJJg0HMnfei0n68t4o9w+TCTkxYeY1oCVFJLcC1I5OG2hlznRk5B+qpf
vVTSw3xQ88Q9wzTcZvTnjpWlDqPo+k/Wc4tpsVT8Vbi2BGToBTZOYGnzKN0z
T78QGJlIpaQsqkrGPgVEzujSCLIxZm2BM0mHdN2ya52AKXQU2A+0hwGvfGaG
jBIGCzPHWaI5ZmoM7p60sqnhdwxl6xi4llLPAtXngvtCss3Sx2JARx3jtAR3
eh8BCwOLHl5bCNqjflmavmhMbYuThp09Khpcs0jWTtkNqicIM7T/LLsHcwbZ
ZhWZNjPCK0ogLvmqnyMFyvXZOoG7WiIt6Hek2tNmTz9r2YBlzTWdHIyPrJ3E
uOyZ2OKMC3RuiKU+esrJGAzLZRz/jYT0sdHGGZYJkoeqvGD0wWr2JWFY6JIt
TGSYNSJ/7r+Vy7D1GeKGn1O+mkc7lV/2hOZtc2pGq8o26wlf31eKbVZjCGzp
Cm2zxR5LaLoiGb6GKdCL5eZk8AQJgyU0Yuq8b6+PSg9j4xHHNGWGvI+QVuB+
qqBTxycCQIEBLwyhvMDRcHbYMjTMdq3vyVf2rleNnuy3BmbQ0vUlDUtrgvdy
Unqe8kcVy9Lziv+H31NokBdqYYV/XWlIZr520EPKCuGKXCuitXG7ORBGaiN7
PDm9Mkl74QkPaSXRdQRyxAqXaG6NlCIAtLR9Au21RUuXi7PYvc6gc3/orNek
eVQT01Wj0kur/pBq6LI73Q3SF7QaMKmDpTiTJ84F0DEtcDLurVooUozVjzxY
cKrbady312jP6sOXuvUWOyBKmH+SNrjQjBXcaOd230lV23PPBAo7gSp7RPAC
cc+nzo4J9+8N5ixl/pTkzAudUsEAFtrDWWLJPwrFhFXv9KzTD0RobeRdFcl0
GAUywgGtzQa7fV1pPa8r/U+62puC6Ce8TFWNncat+xwds+WcF/i7tDGEkTOB
Xnaofd3FWJlyihvIczTTcEzRMsmOjsobeCqlitD7N6l3JP6Zyb9Ha/4Hz0Sk
nA==\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"===", 
     RowBox[{"Trac\[EAcute]", " ", "de", " ", "U_s", 
      RowBox[{"(", "\[Beta]", ")"}]}]}], "=", 
    RowBox[{
     RowBox[{"2", "/", "\[Beta]"}], "==="}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"Us", "[", "\[Beta]_", "]"}], ":=", 
    RowBox[{"2", "/", "\[Beta]"}]}], "\[IndentingNewLine]", "\n", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"Us", "[", "\[Beta]", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "0.1", ",", "5"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Beta]\>\"", ",", 
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{"\"\<U\>\"", ",", "\"\<s\>\""}], "]"}], "[", "\[Beta]", 
         "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{"\"\<U\>\"", ",", "\"\<s\>\""}], "]"}], ",", 
         "\"\<(\[Beta]) = 2/\[Beta]\>\""}], "}"}], "]"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Blue"}], "}"}]}], ",", 
     RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"FontSize", "\[Rule]", "14"}], "}"}]}]}], "]"}], 
   "\n"}]}]], "Input"],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwVk2k41Asbh8cyxjaZ8W8hWuiULUmOpOJ5UuGoN4Y32mRfksrW4qScbDmK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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  BaseStyle->{FontSize -> 14},
  Frame->True,
  FrameLabel->{{
     FormBox[
      RowBox[{
        SubscriptBox["\"U\"", "\"s\""], "(", "\[Beta]", ")"}], 
      TraditionalForm], None}, {
     FormBox["\"\[Beta]\"", TraditionalForm], None}},
  GridLines->Automatic,
  Method->{},
  PlotLabel->FormBox[
    TemplateBox[{
      SubscriptBox["\"U\"", "\"s\""], "\"(\[Beta]) = 2/\[Beta]\""}, 
     "RowDefault"], TraditionalForm],
  PlotRange->{{0, 5}, {0, 4.428070709836074}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.957254690183474*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"a", ",", "q", ",", "\[Beta]", ",", "k"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"ZsSym", "[", "\[Beta]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", "+", 
     RowBox[{"6", " ", "q"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"a", "^", "2"}], " ", 
     RowBox[{"\[Beta]", "^", "2"}]}], ")"}]}]}], "\n", 
 RowBox[{"LnZ", "=", 
  RowBox[{"Log", "[", 
   RowBox[{"ZsSym", "[", "\[Beta]", "]"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"CsSym", "=", 
   RowBox[{"k", " ", 
    RowBox[{"\[Beta]", "^", "2"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{"LnZ", ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "2"}], "}"}]}], "]"}]}]}], "\n", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Substituer", " ", "des", " ", "valeurs"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aVal", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"qVal", "=", "0.5"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"kVal", "=", "1"}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Cs", "[", "\[Beta]_", "]"}], ":=", 
   RowBox[{"CsSym", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", "aVal"}], ",", 
      RowBox[{"q", "\[Rule]", "qVal"}], ",", 
      RowBox[{"k", "\[Rule]", "kVal"}]}], "}"}]}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Cs", "[", "\[Beta]", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Beta]", ",", "0.1", ",", "5"}], "}"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Beta]\>\"", ",", 
      RowBox[{
       RowBox[{"Subscript", "[", 
        RowBox[{"\"\<C\>\"", ",", "\"\<s\>\""}], "]"}], "[", "\[Beta]", 
       "]"}]}], "}"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"Row", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Subscript", "[", 
        RowBox[{"\"\<C\>\"", ",", "\"\<s\>\""}], "]"}], ",", 
       "\"\<(\[Beta])\>\""}], "}"}], "]"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Thick", ",", "Green"}], "}"}]}], ",", 
   RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}]}], "Input"],

Cell[BoxData[
 RowBox[{"Log", "[", 
  FractionBox[
   RowBox[{"2", "+", 
    RowBox[{"6", " ", "q"}]}], 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox["\[Beta]", "2"]}]], "]"}]], "Output",
 CellChangeTimes->{3.957254743527807*^9}],

Cell[BoxData[
 RowBox[{"2", " ", "k"}]], "Output",
 CellChangeTimes->{3.957254743527807*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0, 1, 0], Thickness[Large], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7XZYwn32zJ32DBDgcPmiouX8L4fgfGan7ecKZE7C
+bvYjs2bZnUZzmexXPliX+lNON/4g/KpORPvw/ll53YuY5Z8DOdLc8/7ONfg
GZzfciint67rJZyfYMP+deeVN3B+m8y91Khn7+H8HbvPT1aY+xHOD5rjV3lM
6zOcrxq3+cjMDV/g/KjYXosJ4d/g/C39rIaWj77D+QX/PwWy9v2E81MDjt34
Z/gbzq+/Yv5k1c4/cP7vqXISVUn/4Pw5XYsv/H73H873v3cuIuAcgwOM//a5
XY3lQkY4X5b738PfqUxw/r8z32/7WzPD+UUrHCRqmVjg/KaSGvaDRxF85/uf
uqbNZIXzpyfvCHCNZ4Pz57TtWNVqyg7n285avf0OOwecX3j8LRvvGQQ/bHLW
q3MLOOH8sxVmAlnpXHD+Q7+vL6S1uOH8ZYffhcb/RfD/Bpqz1hzigfNZ63d5
aM3ghfPnH+05tzGeD86/9ieQPUCZH87fdynwSv13BF8m8ULhkTgBON9QY+ph
wVMI/tT0y3lZxoJw/iFjy93rpyL47v57LtoyCCHUf0/r3JGM4BtJdM+yO4rg
q3ecKeXVF4bzn7aYfjoxEcGXP7K/9MkJBD+S2evn//8IPgDmpdJu
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{{
     FormBox[
      RowBox[{
        SubscriptBox["\"C\"", "\"s\""], "(", "\[Beta]", ")"}], 
      TraditionalForm], None}, {
     FormBox["\"\[Beta]\"", TraditionalForm], None}},
  GridLines->Automatic,
  Method->{},
  PlotLabel->FormBox[
    TemplateBox[{
      SubscriptBox["\"C\"", "\"s\""], "\"(\[Beta])\""}, "RowDefault"], 
    TraditionalForm],
  PlotRange->{{0, 5}, {0., 4.}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.9572547436059303`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"D\[EAcute]finition", " ", "des", " ", "constantes"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"k", "=", "1"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"aVal", "=", "1"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"qVal", "=", "0.5"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"D\[EAcute]finition", " ", "de", " ", 
     RowBox[{"l", "'"}], "entropie", " ", 
     RowBox[{"Ss", "[", "\[Beta]", "]"}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"Ss", "[", "\[Beta]_", "]"}], ":=", 
    RowBox[{"k", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"6", " ", "qVal"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"aVal", "^", "2"}], "*", 
           RowBox[{"\[Beta]", "^", "2"}]}], ")"}]}], "]"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Trac\[EAcute]", " ", "de", " ", 
     RowBox[{"Ss", "[", "\[Beta]", "]"}]}], "*)"}], "\n", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"Ss", "[", "\[Beta]", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "0.1", ",", "5"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Beta]\>\"", ",", 
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{"\"\<S\>\"", ",", "\"\<s\>\""}], "]"}], "[", "\[Beta]", 
         "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{"\"\<S\>\"", ",", "\"\<s\>\""}], "]"}], ",", 
         "\"\<(\[Beta]) with a = \>\"", ",", "aVal", ",", "\"\<, q = \>\"", 
         ",", "qVal"}], "}"}], "]"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Purple"}], "}"}]}], ",", 
     RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"FontSize", "\[Rule]", "14"}], "}"}]}]}], "]"}]}]}]], "Input"],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.5, 0, 0.5], Thickness[Large], LineBox[CompressedData["
1:eJwVlHk81Akfx2VcFcLPMXKNZFeknInK97t5VMqmqRzbgQj7WEcNXSqEIsdY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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  BaseStyle->{FontSize -> 14},
  Frame->True,
  FrameLabel->{{
     FormBox[
      RowBox[{
        SubscriptBox["\"S\"", "\"s\""], "(", "\[Beta]", ")"}], 
      TraditionalForm], None}, {
     FormBox["\"\[Beta]\"", TraditionalForm], None}},
  GridLines->Automatic,
  Method->{},
  PlotLabel->FormBox[
    TemplateBox[{
      SubscriptBox["\"S\"", "\"s\""], "\"(\[Beta]) with a = \"", "1", 
      "\", q = \"", "0.5`"}, "RowDefault"], TraditionalForm],
  PlotRange->{{0, 5}, {0., 8.214606098423191}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.9572548034340544`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"D\[EAcute]finition", " ", "des", " ", "param\[EGrave]tres"}], 
   "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"aVal", "=", "1"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"qVal", "=", "0.5"}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"D\[EAcute]finition", " ", "de", " ", 
     RowBox[{"Zs", "[", "\[Beta]", "]"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Zs", "[", "\[Beta]_", "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"6", " ", "qVal"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"aVal", "^", "2"}], "*", 
        RowBox[{"\[Beta]", "^", "2"}]}], ")"}]}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"D\[EAcute]finition", " ", "de", " ", "l"}], 
      "\[CloseCurlyQuote]"}], "\[EAcute]nergie", " ", "libre", " ", 
     RowBox[{"Fs", "[", "\[Beta]", "]"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fs", "[", "\[Beta]_", "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Log", "[", 
        RowBox[{"Zs", "[", "\[Beta]", "]"}], "]"}]}], "/", "\[Beta]"}]}], 
    ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Trac\[EAcute]", " ", "de", " ", 
     RowBox[{"Fs", "[", "\[Beta]", "]"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"Fs", "[", "\[Beta]", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "0.1", ",", "5"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Beta]\>\"", ",", 
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{"\"\<F\>\"", ",", "\"\<s\>\""}], "]"}], "[", "\[Beta]", 
         "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{"\"\<F\>\"", ",", "\"\<s\>\""}], "]"}], ",", 
         "\"\<(\[Beta]) with a = \>\"", ",", "aVal", ",", "\"\<, q = \>\"", 
         ",", "qVal"}], "}"}], "]"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Blue"}], "}"}]}], ",", 
     RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"FontSize", "\[Rule]", "14"}], "}"}]}]}], "]"}]}]}]], "Input"],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwVznk4lHsfBvCxzIw945EULag4SZGQpb6PNuWoLB1OSjRSkpOonBZlqVSy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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  BaseStyle->{FontSize -> 14},
  Frame->True,
  FrameLabel->{{
     FormBox[
      RowBox[{
        SubscriptBox["\"F\"", "\"s\""], "(", "\[Beta]", ")"}], 
      TraditionalForm], None}, {
     FormBox["\"\[Beta]\"", TraditionalForm], None}},
  GridLines->Automatic,
  Method->{},
  PlotLabel->FormBox[
    TemplateBox[{
      SubscriptBox["\"F\"", "\"s\""], "\"(\[Beta]) with a = \"", "1", 
      "\", q = \"", "0.5`"}, "RowDefault"], TraditionalForm],
  PlotRange->{{0, 5}, {-4.918934013950106, 0.3218875809245716}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.9572548773868837`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "D\[EAcute]finir", " ", "la", " ", "fonction", " ", 
    "\[EAcute]nerg\[EAcute]tique"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"En", "[", "n_", "]"}], ":=", 
     RowBox[{"Sqrt", "[", "n", "]"}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Nombre", " ", "de", " ", "niveaux"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nmax", "=", "5"}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Sch\[EAcute]ma", " ", "de", " ", "couleurs", " ", "valide"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"colors", "=", 
     RowBox[{"ColorData", "[", "\"\<Rainbow\>\"", "]"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"Tracer", " ", "les", " ", "niveaux", " ", "d"}], 
      "\[CloseCurlyQuote]"}], "\[EAcute]nergie", " ", "avec", " ", 
     "\[EAcute]tiquettes"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"Graphics", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"colors", "[", 
           RowBox[{"n", "/", "nmax"}], "]"}], ",", "Thick", ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"En", "[", "n", "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"En", "[", "n", "]"}]}], "}"}]}], "}"}], "]"}], ",", 
          RowBox[{"Text", "[", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{
              RowBox[{"\"\<n = \>\"", "<>", 
               RowBox[{"ToString", "[", "n", "]"}]}], ",", "12"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"1.05", ",", 
              RowBox[{"En", "[", "n", "]"}]}], "}"}]}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "0", ",", "nmax"}], "}"}]}], "]"}], "]"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\>\"", ",", 
        RowBox[{"Subscript", "[", 
         RowBox[{"\"\<E\>\"", ",", "\"\<n\>\""}], "]"}]}], "}"}]}], ",", 
     RowBox[{"(*", 
      RowBox[{"Ordonn\[EAcute]e", " ", "not\[EAcute]e", " ", "En"}], "*)"}], 
     RowBox[{
     "PlotLabel", "\[Rule]", "\"\<Quantized Energy Levels (n = 0 to 5)\>\""}],
      ",", 
     RowBox[{"(*", 
      RowBox[{"Titre", " ", "en", " ", "anglais"}], "*)"}], 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1.2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"En", "[", "nmax", "]"}], "+", "0.5"}]}], "}"}]}], "}"}]}],
      ",", 
     RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"FontSize", "\[Rule]", "13"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "400"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "1"}]}], "]"}]}]}]], "Input"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.471412, 0.108766, 0.527016], Thickness[Large], 
    LineBox[{{0, 0}, {1, 0}}], InsetBox[
     StyleBox["\<\"n = 0\"\>",
      StripOnInput->False,
      FontSize->12], {1.05, 0}]}, 
   {RGBColor[0.2484884, 0.3863264, 0.813373], Thickness[Large], 
    LineBox[{{0, 1}, {1, 1}}], InsetBox[
     StyleBox["\<\"n = 1\"\>",
      StripOnInput->False,
      FontSize->12], {1.05, 1}]}, 
   {RGBColor[0.38822480000000004`, 0.674195, 0.6035436000000001], Thickness[
    Large], LineBox[
     NCache[{{0, 2^Rational[1, 2]}, {1, 2^Rational[1, 2]}}, {{
       0, 1.4142135623730951`}, {1, 1.4142135623730951`}}]], InsetBox[
     StyleBox["\<\"n = 2\"\>",
      StripOnInput->False,
      FontSize->12], 
     NCache[{1.05, 2^Rational[1, 2]}, {1.05, 1.4142135623730951`}]]}, 
   {RGBColor[0.6660832000000001, 0.7430418, 0.32293540000000004`], Thickness[
    Large], LineBox[
     NCache[{{0, 3^Rational[1, 2]}, {1, 3^Rational[1, 2]}}, {{
       0, 1.7320508075688772`}, {1, 1.7320508075688772`}}]], InsetBox[
     StyleBox["\<\"n = 3\"\>",
      StripOnInput->False,
      FontSize->12], 
     NCache[{1.05, 3^Rational[1, 2]}, {1.05, 1.7320508075688772`}]]}, 
   {RGBColor[0.8935136, 0.6004149999999999, 0.2205464], Thickness[Large], 
    LineBox[{{0, 2}, {1, 2}}], InsetBox[
     StyleBox["\<\"n = 4\"\>",
      StripOnInput->False,
      FontSize->12], {1.05, 2}]}, 
   {RGBColor[0.857359, 0.131106, 0.132128], Thickness[Large], 
    LineBox[NCache[{{0, 5^Rational[1, 2]}, {1, 5^Rational[1, 2]}}, {{
       0, 2.23606797749979}, {1, 2.23606797749979}}]], InsetBox[
     StyleBox["\<\"n = 5\"\>",
      StripOnInput->False,
      FontSize->12], 
     NCache[{1.05, 5^Rational[1, 2]}, {1.05, 2.23606797749979}]]}},
  AspectRatio->1,
  AxesOrigin->{0, 0},
  BaseStyle->{FontSize -> 13},
  Frame->True,
  FrameLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
     SubscriptBox["\"E\"", "\"n\""], TraditionalForm]},
  GridLines->Automatic,
  ImageSize->400,
  PlotLabel->FormBox[
   "\"Quantized Energy Levels (n = 0 to 5)\"", TraditionalForm],
  PlotRange->{{0, 1.2}, {0, 2.73606797749979}}]], "Output",
 CellChangeTimes->{
  3.957254932902505*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "D\[EAcute]finir", " ", "la", " ", "fonction", " ", 
    "\[EAcute]nerg\[EAcute]tique"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"En", "[", "n_", "]"}], ":=", 
     RowBox[{"Sqrt", "[", "n", "]"}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{"Nombre", " ", "de", " ", "niveaux"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nmax", "=", "5"}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{"Couleurs", " ", "bien", " ", "contrast\[EAcute]es"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"colors", "=", 
     RowBox[{"{", 
      RowBox[{"Red", ",", "Blue", ",", 
       RowBox[{"Darker", "[", "Green", "]"}], ",", "Purple", ",", "Orange", 
       ",", "Black"}], "}"}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"Tracer", " ", "les", " ", "niveaux", " ", "d"}], 
      "\[CloseCurlyQuote]"}], "\[EAcute]nergie", " ", "avec", " ", 
     "\[EAcute]tiquettes", " ", "et", " ", "meilleure", " ", 
     "visibilit\[EAcute]"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"Graphics", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"colors", "[", 
           RowBox[{"[", 
            RowBox[{"n", "+", "1"}], "]"}], "]"}], ",", 
          RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
          RowBox[{"(*", 
           RowBox[{"Plus", " ", "\[EAcute]pais"}], "*)"}], 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"En", "[", "n", "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"En", "[", "n", "]"}]}], "}"}]}], "}"}], "]"}], ",", 
          RowBox[{"Text", "[", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{
              RowBox[{"\"\<n = \>\"", "<>", 
               RowBox[{"ToString", "[", "n", "]"}]}], ",", "14", ",", "Black",
               ",", "Bold"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"1.05", ",", 
              RowBox[{"En", "[", "n", "]"}]}], "}"}]}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "0", ",", "nmax"}], "}"}]}], "]"}], "]"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\>\"", ",", 
        RowBox[{"Subscript", "[", 
         RowBox[{"\"\<E\>\"", ",", "\"\<n\>\""}], "]"}]}], "}"}]}], ",", 
     RowBox[{
     "PlotLabel", "\[Rule]", "\"\<Quantized Energy Levels (n = 0 to 5)\>\""}],
      ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1.2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"En", "[", "nmax", "]"}], "+", "0.5"}]}], "}"}]}], "}"}]}],
      ",", 
     RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"FontSize", "\[Rule]", "14"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "450"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "1"}]}], "]"}], "\n"}]}]], "Input",
 CellChangeTimes->{{3.9573157526331725`*^9, 3.9573157526842403`*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[1, 0, 0], AbsoluteThickness[3], LineBox[{{0, 0}, {1, 0}}], 
    InsetBox[
     StyleBox["\<\"n = 0\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->14,
      FontWeight->Bold,
      FontColor->GrayLevel[0]], {1.05, 0}]}, 
   {RGBColor[0, 0, 1], AbsoluteThickness[3], LineBox[{{0, 1}, {1, 1}}], 
    InsetBox[
     StyleBox["\<\"n = 1\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->14,
      FontWeight->Bold,
      FontColor->GrayLevel[0]], {1.05, 1}]}, 
   {RGBColor[0, 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], AbsoluteThickness[3], 
    LineBox[NCache[{{0, 2^Rational[1, 2]}, {1, 2^Rational[1, 2]}}, {{
       0, 1.4142135623730951`}, {1, 1.4142135623730951`}}]], InsetBox[
     StyleBox["\<\"n = 2\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->14,
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     NCache[{1.05, 2^Rational[1, 2]}, {1.05, 1.4142135623730951`}]]}, 
   {RGBColor[0.5, 0, 0.5], AbsoluteThickness[3], 
    LineBox[NCache[{{0, 3^Rational[1, 2]}, {1, 3^Rational[1, 2]}}, {{
       0, 1.7320508075688772`}, {1, 1.7320508075688772`}}]], InsetBox[
     StyleBox["\<\"n = 3\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->14,
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     NCache[{1.05, 3^Rational[1, 2]}, {1.05, 1.7320508075688772`}]]}, 
   {RGBColor[1, 0.5, 0], AbsoluteThickness[3], LineBox[{{0, 2}, {1, 2}}], 
    InsetBox[
     StyleBox["\<\"n = 4\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->14,
      FontWeight->Bold,
      FontColor->GrayLevel[0]], {1.05, 2}]}, 
   {GrayLevel[0], AbsoluteThickness[3], 
    LineBox[NCache[{{0, 5^Rational[1, 2]}, {1, 5^Rational[1, 2]}}, {{
       0, 2.23606797749979}, {1, 2.23606797749979}}]], InsetBox[
     StyleBox["\<\"n = 5\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->14,
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     NCache[{1.05, 5^Rational[1, 2]}, {1.05, 2.23606797749979}]]}},
  AspectRatio->1,
  AxesOrigin->{0, 0},
  BaseStyle->{FontSize -> 14},
  Frame->True,
  FrameLabel->{
    FormBox["\"\"", TraditionalForm], 
    FormBox[
     SubscriptBox["\"E\"", "\"n\""], TraditionalForm]},
  GridLines->Automatic,
  ImageSize->450,
  PlotLabel->FormBox[
   "\"Quantized Energy Levels (n = 0 to 5)\"", TraditionalForm],
  PlotRange->{{0, 1.2}, {0, 2.73606797749979}}]], "Output",
 CellChangeTimes->{3.957315763651187*^9}]
}, Open  ]]
},
WindowSize->{627, 492},
WindowMargins->{{Automatic, 15}, {Automatic, 12}},
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (January 25, 2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 2958, 86, 412, "Input"],
Cell[3540, 110, 218, 7, 49, "Output"],
Cell[3761, 119, 216, 7, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4014, 131, 3411, 98, 452, "Input"],
Cell[7428, 231, 98, 2, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7563, 238, 3686, 105, 452, "Input"],
Cell[11252, 345, 92, 2, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11381, 352, 3521, 98, 472, "Input"],
Cell[14905, 452, 344, 11, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15286, 468, 3138, 86, 312, "Input"],
Cell[18427, 556, 2670, 56, 263, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21134, 617, 3141, 88, 352, "Input"],
Cell[24278, 707, 7367, 132, 265, 2392, 49, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31682, 844, 3513, 99, 392, "Input"],
Cell[35198, 945, 11167, 193, 265, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46402, 1143, 3468, 97, 392, "Input"],
Cell[49873, 1242, 3854, 74, 266, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53764, 1321, 3078, 87, 352, "Input"],
Cell[56845, 1410, 4981, 90, 264, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61863, 1505, 3200, 88, 374, "Input"],
Cell[65066, 1595, 531, 12, 21, "Message"],
Cell[65600, 1609, 6460, 118, 271, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72097, 1732, 2698, 74, 292, "Input"],
Cell[74798, 1808, 11407, 202, 274, 4223, 82, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86242, 2015, 1553, 43, 172, "Input"],
Cell[87798, 2060, 3558, 71, 278, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91393, 2136, 2334, 71, 352, "Input"],
Cell[93730, 2209, 251, 8, 49, "Output"],
Cell[93984, 2219, 92, 2, 31, "Output"],
Cell[94079, 2223, 1436, 36, 270, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95552, 2264, 2343, 64, 292, "Input"],
Cell[97898, 2330, 3351, 67, 278, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101286, 2402, 2638, 72, 332, "Input"],
Cell[103927, 2476, 4190, 81, 272, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108154, 2562, 3310, 89, 392, "Input"],
Cell[111467, 2653, 8290, 155, 427, 2145, 52, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119794, 2813, 3570, 94, 452, "Input"],
Cell[123367, 2909, 3221, 89, 505, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

